Diverse by Design: Architectural Constraints for Prototype-Based Interpretability

Prototype-based neural networks provide inherent interpretability through case-based reasoning, yet suffer from critical limitations: prototypes converge to redundant features, fail to capture diverse semantic parts, and lack quantitative interpretability assessment. We propose Diversity-Aware Prototype Learning (DAPL), which enforces prototype diversity through architectural constraints rather than explicit regularization. Our approach leverages multi-head self-attention with strict one-to-one attention-to-prototype mapping, ensuring each prototype specializes in distinct visual features. We further introduce foreground-aware training to focus prototypes on semantically meaningful regions and develop comprehensive evaluation metrics (Coverage and Diversity) for quantitative interpretability assessment. Experiments on CUB-200-2011 demonstrate substantial improvements: DAPL with foreground-aware training achieves 81.69\% accuracy with 0.596 Coverage and 0.427 Diversity, providing the best overall balance across all evaluated prototype-based methods. Code is available at https://github.com/xinmiaolin/DAPL.

==> quickstart.sh <==
#!/bin/bash
# Quick start script for CVPR workshop submission

echo "=========================================="
echo "CVPR Workshop Submission - Quick Start"
echo "=========================================="
echo ""

# Check if we're in the right directory
if [ ! -f "paper.tex" ]; then
    echo "Error: paper.tex not found!"
    echo "Please run this script from the workshop_submission directory"
    exit 1
fi

echo "✓ Found paper.tex"

# Check for required tools
echo ""
echo "Checking required tools..."

if command -v pdflatex &> /dev/null; then
    echo "✓ pdflatex found"
else
    echo "✗ pdflatex not found - install with: sudo apt-get install texlive"
    exit 1
fi

if command -v bibtex &> /dev/null; then
    echo "✓ bibtex found"
else
    echo "✗ bibtex not found - install with: sudo apt-get install texlive"
    exit 1
fi

# Try to build the paper
echo ""
echo "Building paper for the first time..."
echo "This may take a minute..."
echo ""

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
if [ $? -eq 0 ]; then
    echo "✓ First pass complete"
else
    echo "✗ First pass failed - check paper.log for errors"
    exit 1
fi

bibtex paper > /dev/null 2>&1
echo "✓ Bibliography processed"

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
echo "✓ Second pass complete"

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
echo "✓ Third pass complete"

if [ -f "paper.pdf" ]; then
    echo ""
    echo "=========================================="
    echo "✓ SUCCESS! Paper built successfully"
    echo "=========================================="
    echo ""
    echo "Your PDF is ready: paper.pdf"
    echo ""
    echo "Next steps:"
    echo "1. Open paper.tex in VS Code"
    echo "2. Review TODO_CHECKLIST.md for tasks"
    echo "3. Check QUICK_REFERENCE.md for tips"
    echo "4. Add figures to figures/ directory"
    echo ""
    echo "To rebuild: make"
    echo "To view PDF: make view"
    echo "To see TODOs: make todos"
    echo ""
else
    echo ""
    echo "✗ Build completed but PDF not found"
    echo "Check paper.log for errors"
    exit 1
fi


==> workshop_submission/quickstart.sh <==
#!/bin/bash
# Quick start script for CVPR workshop submission

echo "=========================================="
echo "CVPR Workshop Submission - Quick Start"
echo "=========================================="
echo ""

# Check if we're in the right directory
if [ ! -f "paper.tex" ]; then
    echo "Error: paper.tex not found!"
    echo "Please run this script from the workshop_submission directory"
    exit 1
fi

echo "✓ Found paper.tex"

# Check for required tools
echo ""
echo "Checking required tools..."

if command -v pdflatex &> /dev/null; then
    echo "✓ pdflatex found"
else
    echo "✗ pdflatex not found - install with: sudo apt-get install texlive"
    exit 1
fi

if command -v bibtex &> /dev/null; then
    echo "✓ bibtex found"
else
    echo "✗ bibtex not found - install with: sudo apt-get install texlive"
    exit 1
fi

# Try to build the paper
echo ""
echo "Building paper for the first time..."
echo "This may take a minute..."
echo ""

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
if [ $? -eq 0 ]; then
    echo "✓ First pass complete"
else
    echo "✗ First pass failed - check paper.log for errors"
    exit 1
fi

bibtex paper > /dev/null 2>&1
echo "✓ Bibliography processed"

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
echo "✓ Second pass complete"

pdflatex -interaction=nonstopmode paper.tex > /dev/null 2>&1
echo "✓ Third pass complete"

if [ -f "paper.pdf" ]; then
    echo ""
    echo "=========================================="
    echo "✓ SUCCESS! Paper built successfully"
    echo "=========================================="
    echo ""
    echo "Your PDF is ready: paper.pdf"
    echo ""
    echo "Next steps:"
    echo "1. Open paper.tex in VS Code"
    echo "2. Review TODO_CHECKLIST.md for tasks"
    echo "3. Check QUICK_REFERENCE.md for tips"
    echo "4. Add figures to figures/ directory"
    echo ""
    echo "To rebuild: make"
    echo "To view PDF: make view"
    echo "To see TODOs: make todos"
    echo ""
else
    echo ""
    echo "✗ Build completed but PDF not found"
    echo "Check paper.log for errors"
    exit 1
fi

